Quasi-Eclectic Modular Flavor Symmetries

Modular flavor symmetries provide us with a new, promising approach to the flavor problem. However, in their original formulation the kinetic terms of the standard model fields do not have a preferred form, thus introducing additional parameters, which limit the predictive power of this scheme. In this work, we introduce the scheme of quasi-eclectic flavor symmetries as a simple fix. These symmetries are the direct product of a modular and a traditional flavor symmetry, which are spontaneously broken to a diagonal modular flavor subgroup. This allows us to construct a version of Feruglio's model with the Kaehler terms under control. At the same time, the starting point is reminiscent of what one obtains from explicit string models.

==> anc/CKRRRS_A4xGamma3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    132424,       3389]
NotebookOptionsPosition[    124560,       3262]
NotebookOutlinePosition[    125161,       3282]
CellTagsIndexPosition[    125118,       3279]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Using Discrete with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], "\[Cross]", 
    SubscriptBox["\[CapitalGamma]", "3"]}], TraditionalForm]],ExpressionUUID->
  "77053f01-da40-497a-a0e3-8feecb6febe4"]
}], "Title",
 CellChangeTimes->{{3.522063422987276*^9, 3.522063449810143*^9}, {
  3.832236705590766*^9, 3.832236727279127*^9}, {3.832260171196804*^9, 
  3.832260173795817*^9}},
 CellID->509267359,ExpressionUUID->"6a0bc5e8-3884-46b5-94dc-0e66dc7610c2"],

Cell[TextData[{
 "This notebook constructs ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], "\[Cross]", 
    SubscriptBox["A", "4"]}], TraditionalForm]],ExpressionUUID->
  "79bd136f-6811-486d-9211-cdab15dd0a03"],
 " representations. We will refer to the second ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "8b078efe-6f38-46a2-b1a6-7236932bba65"],
 " as ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "3"], TraditionalForm]],ExpressionUUID->
  "bf80ed1b-7178-499f-9c11-74e031cddec4"],
 "."
}], "Text",
 CellChangeTimes->{{3.832260290259138*^9, 
  3.832260342265436*^9}},ExpressionUUID->"d9847a0d-f6f3-4853-9e62-\
3c389f007fcc"],

Cell["\<\
This notebook is a supplement to the paper \
\[OpenCurlyDoubleQuote]Quasi\[Dash]Eclectic Modular Flavor Symmetries\
\[CloseCurlyDoubleQuote] by Mu-Chun Chen, V\[IAcute]ctor Knapp-P\[EAcute]rez, \
Mario Ramos-Hamud, Sa\[UAcute]l Ramos-S\[AAcute]nchez, Michael Ratz and \
Shreya Shukla.\
\>", "Text",
 CellChangeTimes->{{3.833471776150023*^9, 3.833471826508182*^9}, {
  3.835965843284958*^9, 3.8359659333168173`*^9}, {3.8359721134453917`*^9, 
  3.835972124798333*^9}, {3.837087018301777*^9, 
  3.837087039520578*^9}},ExpressionUUID->"f2019291-8667-4a5e-9ab5-\
646b9dd0d71e"],

Cell[TextData[{
 "This notebook uses the excellent package \[OpenCurlyDoubleQuote]Discrete\
\[CloseCurlyDoubleQuote] by Martin Holthausen and Michael Schmidt, which may \
be downloaded from ",
 ButtonBox["http://projects.hepforge.org/Discrete/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://projects.hepforge.org/Discrete/"], None},
  ButtonNote->"http://projects.hepforge.org/Discrete/"],
 "."
}], "Text",
 CellChangeTimes->{{3.832236764423202*^9, 3.8322367775897627`*^9}, {
  3.835965943468741*^9, 
  3.8359659903558807`*^9}},ExpressionUUID->"0bbd610d-5845-4e24-bc29-\
769efb1bb91c"],

Cell[CellGroupData[{

Cell["Initialization", "Subsection",
 CellChangeTimes->{{3.5220681445087748`*^9, 3.5220681490512323`*^9}},
 CellID->143330639,ExpressionUUID->"0c34bc1f-262b-43e3-bd51-b940317d395a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"DirectoryName", "[", 
    RowBox[{"ToFileName", "[", 
     RowBox[{"\"\<FileName\>\"", "/.", 
      RowBox[{"NotebookInformation", "[", 
       RowBox[{"SelectedNotebook", "[", "]"}], "]"}]}], "]"}], "]"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.515240003181451*^9, 3.51524000400387*^9}, {
  3.51731709496311*^9, 3.51731709508111*^9}, {3.517642582677287*^9, 
  3.5176425836119213`*^9}},
 CellID->1901323266,ExpressionUUID->"72a203a1-7be3-4556-8230-600d49629652"],

Cell["Load the Discrete package.", "Text",
 CellChangeTimes->{{3.832236849220916*^9, 
  3.832236857477211*^9}},ExpressionUUID->"46badad0-3867-4c34-b411-\
0e1e3fadc1da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Needs", "[", "\"\<Discrete`ModelBuildingTools`\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.508741345229991*^9, 3.508741349338809*^9}, {
  3.509259234676814*^9, 3.509259241676345*^9}, {3.526933499223939*^9, 
  3.5269335090953627`*^9}, {3.526940566578332*^9, 3.526940567752878*^9}},
 CellID->1094073985,ExpressionUUID->"3d3ac970-1863-430f-876a-d12d45b9010d"],

Cell["\<\
You shall need to set the GAP path appropriately. The following sets it in \
such a way that it works on the computer of one of us. You will almost \
certainly set this path differently. Please refer to the manual of the \
Discrete package for more information.\
\>", "Text",
 CellChangeTimes->{{3.8322368670770082`*^9, 3.832236887533359*^9}, {
  3.835966021747757*^9, 3.835966100034227*^9}, {3.83708679716812*^9, 
  3.8370867995672817`*^9}},ExpressionUUID->"fd3964b4-ebd9-4d4a-8932-\
545c8b43990e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$MBGAP", "=", "\"\</Users/victor/gap-4.11.1/gap\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.832192359759119*^9, 3.832192367559127*^9}, 
   3.836167040247899*^9, 
   3.836441132261742*^9},ExpressionUUID->"a0f5f6ce-06bb-4b12-aec5-\
6b69566626d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Computation of the symmetry via Discrete/GAP", \
"Subsection"]], "Subtitle",
 CellChangeTimes->{{3.832236788285791*^9, 3.832236790301537*^9}, {
  3.833206506681319*^9, 3.833206513168013*^9}, {3.8359661260992823`*^9, 
  3.835966137066896*^9}},ExpressionUUID->"da1b3333-91de-40a5-b09e-\
6090f6a3c039"],

Cell[TextData[{
 "Build the relevant tensor products from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "4"], "\[Cross]", 
    SubscriptBox["A", "4"]}], TraditionalForm]],ExpressionUUID->
  "4cb9e23c-c84f-41c1-b31c-a160423b1708"],
 "."
}], "Text",
 CellChangeTimes->{{3.832236222170866*^9, 
  3.832236256666739*^9}},ExpressionUUID->"4ecac9c7-ec30-4995-9ebe-\
fcddebdff934"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"S4", ",", "T4", ",", "S4a", ",", "T4a", ",", "S4b", ",", "T4b"}], 
   "]"}], ";", 
  RowBox[{"S4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"T4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"S4a", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"S4", ",", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4a", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"T4", ",", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4b", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], ",", "S4"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T4b", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], ",", "T4"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.832235915919868*^9, 3.832236044893485*^9}, {
  3.8322361303183117`*^9, 3.8322361380781116`*^9}, {3.832236191565942*^9, 
  3.832236208883369*^9}},ExpressionUUID->"fa08d191-6810-41da-a3fe-\
85ce7ca8eded"],

Cell[BoxData[
 RowBox[{"We", " ", "identify", " ", "the", " ", "group", " ", "from", " ", 
  "the", " ", 
  RowBox[{"generators", "."}]}]], "Text",
 CellChangeTimes->{{3.832235830431592*^9, 3.832235880253811*^9}, 
   3.835966147979059*^9},ExpressionUUID->"206f6ebe-6f50-4590-aa2e-\
60b11a7a0a59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Group", "=", 
   RowBox[{"MBloadGeneratedGAPGroup", "[", 
    RowBox[{"{", 
     RowBox[{"S4a", ",", "T4a", ",", "S4b", ",", "T4b"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MBgetStructureDescription", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.832236055110724*^9, 3.832236066588396*^9}, {
  3.8322363934113073`*^9, 
  3.832236394841052*^9}},ExpressionUUID->"8f47b9a4-2713-410b-8bc4-\
3747fc41bb80"],

Cell[CellGroupData[{

Cell[BoxData["\<\"starting GAP generating Group([[[0, 0, 0, 0, 1, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, \
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, \
0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 1, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, -1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0], [0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, \
0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, \
0, 0, 0, 0]], [[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, \
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, \
0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, \
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, \
0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0], [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], \
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0], [0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]], [[0, 1, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, \
0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, -1, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, \
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, -1, 0, 0, \
0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, \
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, \
0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0], [0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, -1, 0]], [[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 1, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0], [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, \
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, \
0, 0], [0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, \
0, 1, 0, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, \
0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, \
0, 1, 0, 0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0], \
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0], [0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1]]])...\"\>"], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.8365215294119368`*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"...finished with exit code \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["...finished with exit code ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.8365215467899237`*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nStructureDescription:\"\>", 
   "\[InvisibleSpace]", "\<\"A4 x A4\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm["\nStructureDescription:", "A4 x A4", "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.8365215468416147`*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Size of Group:\"\>", "\[InvisibleSpace]", "144", 
   "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm["Size of Group:", 144, "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.836521546851439*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of irreps: \"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm["Number of irreps: ", 16, "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.836521546859675*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dimensions of irreps:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {"1", "2", "3", "4", "5", "6", "7", "8", "9", "10", "11", "12", "13", 
       "14", "15", "16"},
      {"1", "1", "1", "1", "1", "1", "1", "1", "1", "3", "3", "3", "3", "3", 
       "3", "9"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm["Dimensions of irreps:\n", 
   TableForm[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16}, {1, 1, 
    1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 9}}], "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.836521546867998*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Character Table:\\n\"\>", "\[InvisibleSpace]", 
   TagBox[GridBox[{
      {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
       "1", "1"},
      {"1", "1", "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       "1", "1", "1"},
      {"1", "1", "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", "1", 
       "1", "1"},
      {"1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       "1", "1", "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1"},
      {"1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", "1", 
       "1", "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1"},
      {"1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1"},
      {"1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1"},
      {"1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1"},
      {"1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1", "1", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], "1", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], "1"},
      {"3", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "3", "3", "3", 
       RowBox[{"-", "1"}]},
      {"3", "0", "0", "3", "0", "0", "3", "0", "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], 
       RowBox[{"-", "1"}], "0", "0", "3"},
      {"3", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "3", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], 
       RowBox[{"-", "1"}]},
      {"3", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], "0", 
       "0", "0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0", "0", "3", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
       RowBox[{"-", "1"}]},
      {"3", "0", "0", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], "0", 
       "0", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], "0", 
       "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], 
       RowBox[{"-", "1"}], "0", "0", "3"},
      {"3", "0", "0", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], "0", 
       "0", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], "0", 
       "0", 
       RowBox[{"-", "1"}], 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]]}], 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], 
       RowBox[{"-", "1"}], "0", "0", "3"},
      {"9", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
       RowBox[{"-", "3"}], "0", "0", 
       RowBox[{"-", "3"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\"\\n\"\>"}],
  SequenceForm["Character Table:\n", 
   TableForm[{{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {
     1, 1, 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, 1, 1, 1}, {1, 1, 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, 1, 1, 1}, {1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, 1, 1, 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1}, {1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, 1, 1, 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1}, {1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1}, {1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1}, {1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1}, {1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1, 1, E^(Complex[0, 
         Rational[2, 3]] Pi), E^(Complex[0, 
         Rational[-2, 3]] Pi), 1, E^(Complex[0, 
         Rational[-2, 3]] Pi), E^(Complex[0, 
         Rational[2, 3]] Pi), 1}, {3, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 3, 
     3, 3, -1}, {3, 0, 0, 3, 0, 0, 3, 0, 0, -1, -1, -1, -1, 0, 0, 3}, {
     3, -E^(Complex[0, 
          Rational[2, 3]] Pi), -E^(Complex[0, 
          Rational[-2, 3]] Pi), 0, 0, 0, 0, 0, 0, -1, 0, 0, 3, 3 E^(Complex[0, 
          Rational[2, 3]] Pi), 3 E^(Complex[0, 
          Rational[-2, 3]] Pi), -1}, {3, -E^(Complex[0, 
          Rational[-2, 3]] Pi), -E^(Complex[0, 
          Rational[2, 3]] Pi), 0, 0, 0, 0, 0, 0, -1, 0, 0, 3, 3 
      E^(Complex[0, 
          Rational[-2, 3]] Pi), 3 E^(Complex[0, 
          Rational[2, 3]] Pi), -1}, {3, 0, 0, 3 E^(Complex[0, 
          Rational[2, 3]] Pi), 0, 0, 3 E^(Complex[0, 
          Rational[-2, 3]] Pi), 0, 0, -1, -E^(Complex[0, 
          Rational[2, 3]] Pi), -E^(Complex[0, 
          Rational[-2, 3]] Pi), -1, 0, 0, 3}, {3, 0, 0, 3 E^(Complex[0, 
          Rational[-2, 3]] Pi), 0, 0, 3 E^(Complex[0, 
          Rational[2, 3]] Pi), 0, 0, -1, -E^(Complex[0, 
          Rational[-2, 3]] Pi), -E^(Complex[0, 
          Rational[2, 3]] Pi), -1, 0, 0, 3}, {9, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
      0, -3, 0, 0, -3}}], "\n"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.833889960322644*^9, 3.834167411846895*^9, 3.834171364202729*^9, 
   3.835725784774228*^9, 3.835966149074984*^9, {3.83616698843954*^9, 
   3.836167004718419*^9}, 3.8361670483000917`*^9, 3.83631342727852*^9, 
   3.8363235547897167`*^9, 3.836335210223103*^9, 3.836425316094152*^9, 
   3.83642682119421*^9, 3.836427067150538*^9, 3.836427216551676*^9, 
   3.836427510029687*^9, 3.8364278199319477`*^9, 3.836427976632091*^9, 
   3.836441886494205*^9, 3.83644216442155*^9, 3.836445816660009*^9, 
   3.836445956061878*^9, 3.836504029422475*^9, 
   3.836521546880413*^9},ExpressionUUID->"6160255b-3b21-43a4-889c-\
da9c1250bcf2"]
}, Open  ]],

Cell[BoxData["\<\"A4 x A4\"\>"], "Output",
 CellChangeTimes->{
  3.833632298596169*^9, 3.833889964313336*^9, 3.8341674158483763`*^9, 
   3.834171368217196*^9, 3.835725788730488*^9, 3.8359661530259237`*^9, {
   3.836166989352951*^9, 3.836167005299803*^9}, 3.8361670657305927`*^9, 
   3.8363134533231583`*^9, 3.836323583202895*^9, 3.836335226136654*^9, 
   3.836425367319489*^9, 3.83642685922966*^9, 3.8364270782536573`*^9, 
   3.8364272267971697`*^9, 3.836427523493705*^9, 3.8364278349693317`*^9, 
   3.8364279969734917`*^9, 3.836441905900817*^9, 3.836442181296921*^9, 
   3.836445832222171*^9, 3.836445977406599*^9, 3.83650406592481*^9, 
   3.836521547123144*^9},ExpressionUUID->"fc0e83ab-9374-4171-be49-\
cc0f94b24800"]
}, Open  ]],

Cell[TextData[{
 "From the character table and the multiplication laws we can infer the \
relevant representations. The result is:\n1: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "957b4e77-ba81-41c4-b4d5-74d0576f98ca"],
 "\n2: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "142fcd8c-a220-485e-9950-6759735d2547"],
 "\n3: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "17a409ff-1086-4274-aa2a-3f3d59f1f00d"],
 "\n4: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "dd8de2a9-29ee-42c6-b37d-b74d7e9dcda1"],
 "\n5: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "b8f6eb51-0248-4149-9099-371d68e5efb0"],
 "\n6: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "8efdb71b-cf21-40cf-95ea-7bac887597b1"],
 "\n7: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "63394bc2-73e8-40e8-980a-394402c5ef50"],
 "\n8: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "e0fb9ff8-4899-45cc-b269-1e87de18f860"],
 "\n9: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "d8923efb-fecd-440f-8bf4-16253088567d"],
 "\n10: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox["3",
      FontWeight->"Bold"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "95381368-6879-45da-a6c9-51aa9f53a789"],
 "\n11: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "0"], ",", 
     StyleBox["3",
      FontWeight->"Bold"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "df69b01c-b95e-4990-a5b9-efa5608ab8a4"],
 "\n12: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox["3",
      FontWeight->"Bold"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "aa0617d3-1440-4790-acd0-4635deb4d1ae"],
 "\n13: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox["3",
      FontWeight->"Bold"], ",", 
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "9146ba84-3226-4296-84ae-2ce83e2651a6"],
 "\n14: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "1"], ",", 
     StyleBox["3",
      FontWeight->"Bold"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "68299ba3-edc5-4ad5-b83a-fdc6344bee0e"],
 "\n15: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox[
      StyleBox["1",
       FontWeight->"Bold"], "2"], ",", 
     StyleBox["3",
      FontWeight->"Bold"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "0c889cb3-999c-4d05-aba4-84c0000db9cb"],
 "\n16: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     StyleBox["3",
      FontWeight->"Bold"], ",", 
     StyleBox["3",
      FontWeight->"Bold"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "f928ad2b-2f5c-4289-a949-b10efbac5cd4"]
}], "Text",
 CellChangeTimes->{{3.832236460137876*^9, 3.8322365279035997`*^9}, 
   3.8332055487817097`*^9, {3.833205615948657*^9, 3.833205666956334*^9}, {
   3.833470804073299*^9, 3.8334708138482523`*^9}, {3.833578147268279*^9, 
   3.83357826783524*^9}, {3.833578334808959*^9, 3.833578356273003*^9}, {
   3.8335835444813843`*^9, 3.833583555519023*^9}, {3.8338905706316347`*^9, 
   3.8338907020697117`*^9}, {3.835966161250688*^9, 
   3.835966220898777*^9}},ExpressionUUID->"6036e55f-090d-40bf-813b-\
0465db7b9e94"],

Cell[CellGroupData[{

Cell["Defining the field variables", "Subsection",
 CellChangeTimes->{{3.833206584040392*^9, 
  3.8332066086556807`*^9}},ExpressionUUID->"c2865db0-0dd0-4ca9-8615-\
df75f1412fe0"],

Cell["\<\
Now we build up all the tensors analogously to what can be found in the \
Discrete examples.\
\>", "Text",
 CellChangeTimes->{{3.8359665076378803`*^9, 
  3.835966533455216*^9}},ExpressionUUID->"0b351825-1991-495e-a1e1-\
b78915453f13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "i\[Chi]", ",", "\[Chi]", ",", "\[Chi]bar", ",", "i\[CurlyPhi]", ",", 
    "\[CurlyPhi]", ",", "\[CurlyPhi]bar", ",", "Y", ",", "Ybar", ",", "L", 
    ",", "Lbar", ",", "E1", ",", "E2", ",", "E3", ",", "E1bar", ",", "E2bar", 
    ",", "E3bar"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i\[CurlyPhi]", "=", "10"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"index", " ", "of", " ", "the", " ", 
    RowBox[{"(", 
     RowBox[{
      StyleBox["3",
       FontWeight->"Bold"], ",", 
      StyleBox["1",
       FontWeight->"Bold"]}], ")"}], " ", "\[CurlyPhi]", " ", "transforms", 
    " ", "under"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i\[Chi]", "=", "16"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"index", " ", "of", " ", "the", " ", 
    RowBox[{"(", 
     RowBox[{
      StyleBox["3",
       FontWeight->"Bold"], ",", 
      StyleBox["3",
       FontWeight->"Bold"]}], ")"}], " ", "\[Chi]", " ", "transforms", " ", 
    "under"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iY", "=", "11"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"index", " ", "of", " ", "the", " ", 
    RowBox[{"(", 
     RowBox[{
      StyleBox["1",
       FontWeight->"Bold"], ",", 
      StyleBox["3",
       FontWeight->"Bold"]}], ")"}], " ", "Y", " ", "transforms", " ", 
    "under"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "i\[CurlyPhi]", ",", "\[CurlyPhi]c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CurlyPhi]bar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "i\[CurlyPhi]", ",", "\[CurlyPhi]barc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "i\[Chi]", ",", "\[Chi]c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]bar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "i\[Chi]", ",", "\[Chi]c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "iY", ",", "Yc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ybar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "iY", ",", "Ybarc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "i\[CurlyPhi]", ",", "Lc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lbar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "i\[CurlyPhi]", ",", "Lbarc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E1", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "1", ",", "E1c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E2", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "3", ",", "E2c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E3", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "2", ",", "E3c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E1bar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "1", ",", "E1barc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E2bar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "2", ",", "E2barc"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E3bar", "=", 
   RowBox[{"MBgetRepVector", "[", 
    RowBox[{"Group", ",", "3", ",", "E3barc"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.832236404976893*^9, 3.832236411591015*^9}, {
   3.832236445521576*^9, 3.832236455657103*^9}, {3.83285414622941*^9, 
   3.83285416101856*^9}, {3.832854303577709*^9, 3.832854313161005*^9}, {
   3.8332055244468184`*^9, 3.833205543917782*^9}, {3.8332056526685677`*^9, 
   3.833205674652446*^9}, {3.834082330725375*^9, 3.834082339876006*^9}, {
   3.834167437664371*^9, 3.834167462383449*^9}, {3.834167494159329*^9, 
   3.834167597501409*^9}, {3.835966271685294*^9, 3.835966502030945*^9}, {
   3.8359666716373158`*^9, 3.835966675541183*^9}, 3.836044921245605*^9, {
   3.836045776180822*^9, 3.836045779284976*^9}, {3.836166579976733*^9, 
   3.836166599752027*^9}, {3.836503735720083*^9, 3.8365037521908627`*^9}, {
   3.836503882068327*^9, 
   3.836503892590557*^9}},ExpressionUUID->"c3b1a4db-0379-4662-bdd2-\
b5e4c7684dae"],

Cell[TextData[{
 "We now form the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "3"], TraditionalForm]],ExpressionUUID->
  "6229947d-d724-4aea-84d2-4edbb4559001"],
 " triplets for \[Chi] and Y, the three ",
 Cell[BoxData[
  SubscriptBox["A", "4"]],ExpressionUUID->
  "79bd136f-6811-486d-9211-cdab15dd0a03"],
 " triplets for \[Chi], the A4 triplets \[CurlyPhi], ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CurlyPhi]", "\[Dagger]"], TraditionalForm]],
  ExpressionUUID->"28bc51be-aca2-4048-977f-530ffc26779c"],
 ", L, ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", "\[Dagger]"], TraditionalForm]],ExpressionUUID->
  "cd823f0d-6b7a-4e7d-b825-30befc7d72ab"],
 " and the A4 singlets ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "1"], TraditionalForm]],ExpressionUUID->
  "02759639-33c0-4250-945c-89faf9fc46ae"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "2"], TraditionalForm]],ExpressionUUID->
  "bbfc87a8-fd85-41a0-902d-04eb1a043d3d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "3"], TraditionalForm]],ExpressionUUID->
  "f75389ea-fcfd-4e41-962f-507a77b5bfb3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["E", "1", "\[Dagger]"], TraditionalForm]],ExpressionUUID->
  "0af71d9d-839f-420e-9d12-c46dcb75db13"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["E", "2", "\[Dagger]"], TraditionalForm]],ExpressionUUID->
  "17661ace-3e1b-45d1-a941-d8f81c26d3b3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["E", "3", "\[Dagger]"], TraditionalForm]],ExpressionUUID->
  "f9ca4ae5-3a53-4743-bc9f-3907b77f71ce"],
 ",  The auxiliary fields denoted by \[OpenCurlyDoubleQuote]aux\
\[CloseCurlyDoubleQuote] will be used as the replacement rules for the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "3"], TraditionalForm]],ExpressionUUID->
  "6229947d-d724-4aea-84d2-4edbb4559001"],
 Cell[BoxData[
  RowBox[{"\[Cross]", 
   SubscriptBox["A", "4"]}]],ExpressionUUID->
  "79bd136f-6811-486d-9211-cdab15dd0a03"],
 " generator transformations."
}], "Text",
 CellChangeTimes->{{3.832260690527116*^9, 3.832260704519949*^9}, {
   3.832263639544548*^9, 3.832263650848097*^9}, 3.832854729314378*^9, {
   3.8332065602720137`*^9, 3.83320657179699*^9}, {3.8364412059182367`*^9, 
   3.836441224546101*^9}, {3.8364412814528627`*^9, 3.836441286901722*^9}, {
   3.836441325729783*^9, 3.836441377322571*^9}, {3.836441413637238*^9, 
   3.83644148053948*^9}, {3.836441535617098*^9, 3.8364415873372593`*^9}, {
   3.836441664859687*^9, 3.836441673804085*^9}, {3.836442199144642*^9, 
   3.836442291488989*^9}, {3.836503753567412*^9, 3.8365037540543833`*^9}, {
   3.836503893554925*^9, 
   3.8365038947082233`*^9}},ExpressionUUID->"d1b802ca-320f-400c-b470-\
f994b41eab5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "vec\[Chi]", ",", "vec\[Chi]a", ",", "vec\[Chi]b", ",", "vec\[Chi]c", ",", 
    "vec\[Chi]1", ",", "vec\[Chi]2", ",", "vec\[Chi]3", ",", "vec\[CurlyPhi]",
     ",", "aux\[Chi]", ",", "aux\[Chi]a", ",", "aux\[Chi]b", ",", 
    "aux\[Chi]c", ",", "aux\[Chi]1", ",", "aux\[Chi]2", ",", "aux\[Chi]3", 
    ",", "aux\[CurlyPhi]", ",", "auxvars", ",", "repaux", ",", "vecY", ",", 
    "auxY"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]", "=", 
   RowBox[{"Variables", "[", "\[Chi]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vec\[Chi]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecY", "=", 
   RowBox[{"Variables", "[", "Y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxY", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecY", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vecY", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]a", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]c1", ",", "\[Chi]c4", ",", "\[Chi]c7"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]b", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]c2", ",", "\[Chi]c5", ",", "\[Chi]c8"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]c", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]c3", ",", "\[Chi]c6", ",", "\[Chi]c9"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]1", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]c1", ",", "\[Chi]c2", ",", "\[Chi]c3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]2", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]c4", ",", "\[Chi]c5", ",", "\[Chi]c6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[Chi]3", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]c7", ",", "\[Chi]c8", ",", "\[Chi]c9"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecE1", "=", 
   RowBox[{"Variables", "[", "E1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecE2", "=", 
   RowBox[{"Variables", "[", "E2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecE3", "=", 
   RowBox[{"Variables", "[", "E3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecbarE1", "=", 
   RowBox[{"Variables", "[", "E1bar", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecbarE2", "=", 
   RowBox[{"Variables", "[", "E2bar", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecbarE3", "=", 
   RowBox[{"Variables", "[", "E3bar", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]a", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]b", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]c", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[Chi]3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[Chi]3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxE1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecE1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxE2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecE2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxE3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecE3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxbarE1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecbarE1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxbarE2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecbarE2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxbarE3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecbarE3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec\[CurlyPhi]", "=", 
   RowBox[{"Variables", "[", "\[CurlyPhi]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aux\[CurlyPhi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vec\[CurlyPhi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vec\[CurlyPhi]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecbar\[CurlyPhi]", "=", 
   RowBox[{"Variables", "[", "\[CurlyPhi]bar", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxbar\[CurlyPhi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecbar\[CurlyPhi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vecbar\[CurlyPhi]", "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  RowBox[{"vecL", "=", 
   RowBox[{"Variables", "[", "L", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecL", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vecL", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecbarL", "=", 
   RowBox[{"Variables", "[", "Lbar", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxbarL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<aux\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"vecbarL", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vecbar\[CurlyPhi]", "]"}]}], "}"}]}], "]"}]}], 
  ";", 
  RowBox[{"vars", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "vec\[Chi]", ",", "vec\[CurlyPhi]", ",", "vecbar\[CurlyPhi]", ",", "vecL",
      ",", "vecbarL", ",", "vecE1", ",", "vecE2", ",", "vecE3", ",", 
     "vecbarE1", ",", "vecbarE2", ",", "vecbarE3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxvars", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "aux\[Chi]", ",", "aux\[CurlyPhi]", ",", "auxbar\[CurlyPhi]", ",", "auxL",
      ",", "auxbarL", ",", "auxE1", ",", "auxE2", ",", "auxE3", ",", 
     "auxbarE1", ",", "auxbarE2", ",", "auxbarE3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repaux", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"auxvars", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"vars", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "vars", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.832249969269573*^9, 3.832250061870164*^9}, {
   3.8322503983052397`*^9, 3.832250412416814*^9}, {3.832250533816515*^9, 
   3.832250548966393*^9}, {3.83225059293646*^9, 3.832250597374407*^9}, {
   3.832250632151421*^9, 3.8322506554373713`*^9}, {3.8322506904563847`*^9, 
   3.832250809622878*^9}, {3.8322539647746897`*^9, 3.8322540070214167`*^9}, {
   3.832254811118533*^9, 3.832254817988517*^9}, {3.832255298252746*^9, 
   3.832255343082917*^9}, {3.832258307652169*^9, 3.832258324288063*^9}, {
   3.832259269966279*^9, 3.832259284027416*^9}, {3.832260078856879*^9, 
   3.832260107715806*^9}, {3.832260675068198*^9, 3.832260684951295*^9}, {
   3.8322614656843843`*^9, 3.832261662613806*^9}, {3.832261760144533*^9, 
   3.8322617635720987`*^9}, {3.832262214510377*^9, 3.832262226746758*^9}, {
   3.832262276117885*^9, 3.832262278170195*^9}, {3.8322623915942297`*^9, 
   3.832262510926548*^9}, {3.832262551860832*^9, 3.832262584691719*^9}, {
   3.832262880375044*^9, 3.832262882797336*^9}, {3.832263013664651*^9, 
   3.83226307103799*^9}, {3.832263112667749*^9, 3.832263189960991*^9}, {
   3.832263230570126*^9, 3.832263276447262*^9}, {3.832263323007779*^9, 
   3.832263331059668*^9}, {3.8332065465636044`*^9, 3.833206551753971*^9}, {
   3.834076026111836*^9, 3.834076049668695*^9}, {3.8342354657028913`*^9, 
   3.834235498484006*^9}, {3.834235536629757*^9, 3.8342355692505503`*^9}, {
   3.8342361596437807`*^9, 3.8342362073292713`*^9}, {3.835747194017346*^9, 
   3.835747234344933*^9}, {3.8357473454255657`*^9, 3.835747373641016*^9}, {
   3.8360456855738783`*^9, 3.836045841626041*^9}, {3.83604666181831*^9, 
   3.8360467085432863`*^9}, {3.836072098082822*^9, 3.836072111683264*^9}, {
   3.8360725204302673`*^9, 3.836072577834477*^9}, {3.836072623263958*^9, 
   3.8360726398791437`*^9}, {3.836073295901078*^9, 3.836073298100183*^9}, {
   3.836167939355976*^9, 3.836167957642404*^9}, 3.836434845460484*^9, {
   3.836503755783288*^9, 3.8365037725855103`*^9}, {3.836503896111266*^9, 
   3.8365039256018753`*^9}},ExpressionUUID->"c457db73-eb8e-4c06-815b-\
d348de0b7924"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Couplings (invariants)", "Subsection",
 CellChangeTimes->{{3.833206639751536*^9, 
  3.8332066462321787`*^9}},ExpressionUUID->"a9cb3cbe-f88e-4bf3-a3ed-\
e32664eb0d5b"],

Cell["\<\
We generate a bunch of couplings. We save them to a file so that we can load \
them in future runs. We make the assumption that the fields are real. This is \
a justified trick because we are interested in superpotential couplings, and \
at the level of the K\[ADoubleDot]hler potential we distinguish between the \
fields and their conjugates.\
\>", "Text",
 CellChangeTimes->{{3.833206666503809*^9, 3.8332067079837513`*^9}, {
  3.834237739548246*^9, 3.834237814170288*^9}, {3.835966723165291*^9, 
  3.835966726548946*^9}},ExpressionUUID->"17a9b1a2-0504-4c6c-bd35-\
a3aa687a948b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"vars", "\[Element]", " ", "Reals"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8322373535912943`*^9, 3.832237392590252*^9}, {
   3.834237838115508*^9, 3.834237838858707*^9}, 
   3.835966734420681*^9},ExpressionUUID->"99d4f6a6-d721-43d0-b29b-\
da9839666209"],

Cell["This is a routine that allows one to create some invariants.", "Text",
 CellChangeTimes->{{3.8359679235153027`*^9, 
  3.835967939522396*^9}},ExpressionUUID->"35f7e2cc-cb20-4e75-a268-\
ed944753b3d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "createAndSaveInvariants", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"createAndSaveInvariants", "[", 
    RowBox[{"lst_", ",", "inv_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "tmp", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp", "=", 
       RowBox[{"MBextractOneRep", "[", 
        RowBox[{
         RowBox[{"MBmultiply", "[", 
          RowBox[{"Group", ",", "lst"}], "]"}], ",", "1"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"inv", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"tmp", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "#", "]"}], ">", "0"}], "&"}]}], "]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Save", "[", 
         RowBox[{"\"\<CKRRRS_A4xGamma3SavedResults.m\>\"", ",", "inv"}], 
         "]"}], ";"}], "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->\
"e965eba6-d1ac-47f8-a7ea-9928a258dd28"],

Cell["\<\
This computes various invariants. This step requires a bit patience. You can \
uncomment and run this cell.\
\>", "Text",
 CellChangeTimes->{{3.832260764383613*^9, 3.832260789350602*^9}, {
  3.835966789459689*^9, 3.835966817451098*^9}, {3.835967248386127*^9, 
  3.8359673286178007`*^9}, {3.835967964690516*^9, 
  3.835967966610224*^9}},ExpressionUUID->"ac5ce4e6-ff1d-41cd-9f5a-\
9fbbe19e8f43"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"CreateFile", "[", "\"\<CKRRRS_A4xGamma3SavedResults.m\>\"", "]"}],
    ";", "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "inv\[Chi]\[Chi]", ",", "inv\[CurlyPhi]\[CurlyPhi]", ",", 
     "inv\[Chi]\[Chi]\[Chi]", ",", "inv\[Chi]\[Chi]\[CurlyPhi]", ",", 
     "inv\[Chi]\[CurlyPhi]\[CurlyPhi]", ",", 
     "inv\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]", ",", 
     "inv\[CurlyPhi]L\[CurlyPhi]bLb", ",", "inv\[CurlyPhi]E1\[CurlyPhi]bE1b", 
     ",", "inv\[CurlyPhi]E1\[CurlyPhi]bE2b", ",", 
     "inv\[CurlyPhi]E1\[CurlyPhi]bE3b", ",", 
     "inv\[CurlyPhi]E2\[CurlyPhi]bE1b", ",", 
     "inv\[CurlyPhi]E2\[CurlyPhi]bE2b", ",", 
     "inv\[CurlyPhi]E2\[CurlyPhi]bE3b", ",", 
     "inv\[CurlyPhi]E3\[CurlyPhi]bE1b", ",", 
     "inv\[CurlyPhi]E3\[CurlyPhi]bE2b", ",", 
     "inv\[CurlyPhi]E3\[CurlyPhi]bE3b"}], "]"}], ";", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Timing", "[", 
     RowBox[{"createAndSaveInvariants", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Chi]", ",", "\[Chi]"}], "}"}], ",", "inv\[Chi]\[Chi]"}], 
      "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Timing", "[", 
     RowBox[{"createAndSaveInvariants", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CurlyPhi]", ",", "\[CurlyPhi]"}], "}"}], ",", 
       "inv\[CurlyPhi]\[CurlyPhi]"}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Timing", "[", 
     RowBox[{"createAndSaveInvariants", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Chi]", ",", "\[Chi]", ",", "\[Chi]"}], "}"}], ",", 
       "inv\[Chi]\[Chi]\[Chi]"}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Timing", "[", 
     RowBox[{"createAndSaveInvariants", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Chi]", ",", "\[Chi]", ",", "\[CurlyPhi]"}], "}"}], ",", 
       "inv\[Chi]\[Chi]\[CurlyPhi]"}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Timing", "[", 
     RowBox[{"createAndSaveInvariants", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Chi]", ",", "\[CurlyPhi]", ",", "\[CurlyPhi]"}], "}"}], 
       ",", "inv\[Chi]\[CurlyPhi]\[CurlyPhi]"}], "]"}], "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Timing", "[", 
     RowBox[{"createAndSaveInvariants", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CurlyPhi]", ",", "\[CurlyPhi]", ",", "\[CurlyPhi]"}], 
        "}"}], ",", "inv\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]"}], "]"}], 
     "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8364269227102633`*^9, 3.836426974030953*^9}, {
   3.836427089066221*^9, 3.836427119155609*^9}, {3.8364272626268387`*^9, 
   3.836427385833753*^9}, {3.836427425885376*^9, 3.836427484320023*^9}, 
   3.836427791168787*^9, {3.836427936896633*^9, 3.836427937111002*^9}, {
   3.836441701494587*^9, 3.836441703445882*^9}, {3.836441797291367*^9, 
   3.8364417975051928`*^9}, {3.836503778199346*^9, 3.836503797525395*^9}, {
   3.836503927652989*^9, 3.836503934977055*^9}, {3.836504007549142*^9, 
   3.836504009137492*^9}, {3.836521403460967*^9, 
   3.836521405453915*^9}},ExpressionUUID->"4556da6e-4e1b-465b-953e-\
01904e40260a"],

Cell["Alternatively you can load \
\[OpenCurlyDoubleQuote]CKRRRS_A4xGamma3SavedResults.m\[CloseCurlyDoubleQuote]\
", "Text",
 CellChangeTimes->{{3.835967312353374*^9, 
  3.835967346264966*^9}},ExpressionUUID->"5a6c2590-d4a6-49da-9630-\
1ce302e7b867"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<CKRRRS_A4xGamma3SavedResults.m\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.835967672592475*^9, 
  3.8359676754298267`*^9}},ExpressionUUID->"067be4ab-fd2f-4fe4-ab4f-\
07491027776d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Check", " ", "if", " ", 
    RowBox[{"CKRRRS_A4xGamma3SavedResults", ".", "m"}], " ", "was", " ", 
    "loaded", " ", "correctly"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Length", "[", "inv\[Chi]\[Chi]\[CurlyPhi]", "]"}], 
   "\[IndentingNewLine]", "inv\[Chi]\[Chi]\[CurlyPhi]"}]}]], "Input",
 CellChangeTimes->{{3.83418063433095*^9, 3.83418063849946*^9}, {
  3.835968030027569*^9, 3.835968030443677*^9}, {3.836427135043931*^9, 
  3.836427155939393*^9}, {3.83650380032898*^9, 3.83650380109859*^9}, {
  3.836503935201026*^9, 
  3.836503937626869*^9}},ExpressionUUID->"b18e506f-d705-4a02-ba7a-\
4af3b0d3d9f9"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.834181457593457*^9, 3.835968019011365*^9, 
  3.836432621522346*^9, 3.836441906330633*^9, 3.8364421817740726`*^9, 
  3.836445832732121*^9, 3.8364459798454657`*^9, 3.836506930117319*^9, 
  3.8365215473357077`*^9},ExpressionUUID->"5a9e61fd-0ea1-4ae7-a588-\
ab82b40a9031"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CurlyPhi]c2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Chi]c1", " ", "\[Chi]c4"}], "+", 
        RowBox[{"\[Chi]c2", " ", "\[Chi]c5"}], "+", 
        RowBox[{"\[Chi]c3", " ", "\[Chi]c6"}]}], ")"}]}], "+", 
     RowBox[{"\[CurlyPhi]c3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Chi]c1", " ", "\[Chi]c7"}], "+", 
        RowBox[{"\[Chi]c2", " ", "\[Chi]c8"}], "+", 
        RowBox[{"\[Chi]c3", " ", "\[Chi]c9"}]}], ")"}]}], "+", 
     RowBox[{"\[CurlyPhi]c1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Chi]c4", " ", "\[Chi]c7"}], "+", 
        RowBox[{"\[Chi]c5", " ", "\[Chi]c8"}], "+", 
        RowBox[{"\[Chi]c6", " ", "\[Chi]c9"}]}], ")"}]}]}], ")"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.834181457593457*^9, 3.835968019011365*^9, 
  3.836432621522346*^9, 3.836441906330633*^9, 3.8364421817740726`*^9, 
  3.836445832732121*^9, 3.8364459798454657`*^9, 3.836506930117319*^9, 
  3.8365215473434877`*^9},ExpressionUUID->"5a9e61fd-0ea1-4ae7-a588-\
ab82b40a9031"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Real vs. complex basis", "Subsection",
 CellChangeTimes->{{3.83321070482076*^9, 
  3.833210711243733*^9}},ExpressionUUID->"2843ceb9-11fd-42f2-93e4-\
b21644be6c05"],

Cell[TextData[{
 "So far we have been working in the so-called real basis. One can switch to \
the complex basis. We define the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "c8bcfab8-03b0-4969-8abd-eef350f62338"],
 " generators in both bases, as well as the transformation matrix from real \
to complex. It often is advantageous to keep the third root of unity, \
\[Omega], a symbol and just ask Mathematica to use some basic replacement \
rules to simplify expressions."
}], "Text",
 CellChangeTimes->{{3.832260965101954*^9, 3.832260989397152*^9}, {
  3.83226369960618*^9, 3.832263712451872*^9}, {3.83321071524338*^9, 
  3.833210735059157*^9}, {3.835968116049542*^9, 
  3.835968261447*^9}},ExpressionUUID->"f53f4ec1-08fb-412e-8770-f841d29dc674"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "\[Omega]", ",", "rep\[Omega]", ",", "sim\[Omega]", ",", "matcS", ",", 
    "matcT", ",", "matrS", ",", "matrT", ",", "traforc"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rep\[Omega]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", "->", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", 
       RowBox[{"I", "/", "3"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sim\[Omega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "\[Omega]", "]"}], "->", 
      SuperscriptBox["\[Omega]", "2"]}], ",", 
     RowBox[{
      SuperscriptBox["\[Omega]", "n_"], "\[RuleDelayed]", 
      SuperscriptBox["\[Omega]", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "3"}], "]"}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matcS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], ",", 
       RowBox[{"2", "/", "3"}], ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], ",", 
       RowBox[{"2", "/", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "/", "3"}], ",", 
       RowBox[{"2", "/", "3"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matcT", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "\[Omega]", ",", 
      SuperscriptBox["\[Omega]", "2"]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrS", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrT", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traforc", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["3"]], 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         SuperscriptBox["\[Omega]", "2"], ",", "\[Omega]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "\[Omega]", ",", 
         SuperscriptBox["\[Omega]", "2"]}], "}"}]}], "}"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.832244931110071*^9, 3.832245082150029*^9}, {
  3.832245116020978*^9, 3.8322452476177893`*^9}, {3.83224587263794*^9, 
  3.832245905915544*^9}, {3.832245964750742*^9, 3.832245988922669*^9}, {
  3.832247418852544*^9, 3.8322474374905567`*^9}, {3.832247508237624*^9, 
  3.8322475130289288`*^9}, {3.832247614305231*^9, 3.832247616162777*^9}, {
  3.83224765478761*^9, 3.8322477049138317`*^9}, {3.832247822561537*^9, 
  3.8322479015105886`*^9}, {3.832249283660634*^9, 3.832249297523567*^9}, {
  3.832249372317367*^9, 
  3.832249373811268*^9}},ExpressionUUID->"60bf61e0-d139-4d6c-9496-\
ea5c6bc50ff4"],

Cell["\<\
This is to verify that traforc transforms to/from the complex basis.\
\>", "Text",
 CellChangeTimes->{{3.832261023150195*^9, 
  3.832261066868265*^9}},ExpressionUUID->"89221491-5c45-46c9-9ddc-\
24fb2fc2bb62"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<S in the complex basis is given by \!\(\*SubscriptBox[\(S\), \
\(\(complex\)\(=\)\)]\)\>\"", ",", 
    RowBox[{"MatrixForm", "[", "matcS", "]"}], ",", 
    RowBox[{
    "\"\<, whereas in the real basis \!\(\*SubscriptBox[\(S\), \(real\)]\)=\>\
\"", "\[IndentingNewLine]", 
     RowBox[{"MatrixForm", "[", "matrS", "]"}]}], ",", "\"\<.\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<With our basis transformation we find that \
\!\(\*SuperscriptBox[\(U\), \(\[Dagger]\)]\)\!\(\*SubscriptBox[\(S\), \
\(complex\)]\)U=\>\"", ",", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "traforc", "]"}], ".", "matcS", 
          ".", "traforc"}], "/.", "sim\[Omega]"}], "]"}], ")"}], "/.", 
      "sim\[Omega]"}], "]"}], ",", "\"\<=\>\"", ",", "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "traforc", "]"}], ".", "matcS", 
         ".", "traforc"}], "/.", "rep\[Omega]"}], "]"}], ")"}], "]"}], ",", 
    "\"\<.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<T in the complex basis is given by \!\(\*SubscriptBox[\(T\), \
\(\(complex\)\(=\)\)]\)\>\"", ",", 
    RowBox[{"MatrixForm", "[", "matcT", "]"}], ",", 
    RowBox[{
    "\"\<, whereas in the real basis \!\(\*SubscriptBox[\(T\), \(real\)]\)=\>\
\"", "\[IndentingNewLine]", 
     RowBox[{"MatrixForm", "[", "matrT", "]"}]}], ",", "\"\<.\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<With our basis transformation we find that \
\!\(\*SuperscriptBox[\(U\), \(\[Dagger]\)]\)\!\(\*SubscriptBox[\(T\), \
\(complex\)]\)U=\>\"", ",", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ConjugateTranspose", "[", "traforc", "]"}], ".", "matcT", 
          ".", "traforc"}], "/.", "sim\[Omega]"}], "]"}], ")"}], "/.", 
      "sim\[Omega]"}], "]"}], ",", "\"\<=\>\"", ",", "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ConjugateTranspose", "[", "traforc", "]"}], ".", "matcT", 
         ".", "traforc"}], "/.", "rep\[Omega]"}], "]"}], ")"}], "]"}], ",", 
    "\"\<.\>\""}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.832245791295659*^9, 3.832245864452224*^9}, {
  3.832245996801798*^9, 3.832246060547023*^9}, {3.832246191030835*^9, 
  3.8322461969980173`*^9}, {3.8322464348365993`*^9, 3.8322464410165367`*^9}, {
  3.83224759772304*^9, 3.832247608907873*^9}, {3.8322477576902246`*^9, 
  3.832247765417004*^9}, {3.832249339411009*^9, 3.8322493506498737`*^9}, {
  3.8322493894583673`*^9, 3.832249422409041*^9}, {3.832261075398368*^9, 
  3.83226133640624*^9}},ExpressionUUID->"692674bb-a2df-4be4-bf3a-\
2c5cf09fb7db"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"S in the complex basis is given by \
\\!\\(\\*SubscriptBox[\\(S\\), \\(\\(complex\\)\\(=\\)\\)]\\)\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", "3"]}], 
        FractionBox["2", "3"], 
        FractionBox["2", "3"]},
       {
        FractionBox["2", "3"], 
        RowBox[{"-", 
         FractionBox["1", "3"]}], 
        FractionBox["2", "3"]},
       {
        FractionBox["2", "3"], 
        FractionBox["2", "3"], 
        RowBox[{"-", 
         FractionBox["1", "3"]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   RowBox[{"\<\", whereas in the real basis \\!\\(\\*SubscriptBox[\\(S\\), \
\\(real\\)]\\)=\"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0"},
        {"0", 
         RowBox[{"-", "1"}], "0"},
        {"0", "0", 
         RowBox[{"-", "1"}]}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "S in the complex basis is given by \!\(\*SubscriptBox[\(S\), \(\(complex\)\
\(=\)\)]\)", 
   MatrixForm[{{
      Rational[-1, 3], 
      Rational[2, 3], 
      Rational[2, 3]}, {
      Rational[2, 3], 
      Rational[-1, 3], 
      Rational[2, 3]}, {
      Rational[2, 3], 
      Rational[2, 3], 
      Rational[-1, 3]}}], 
   ", whereas in the real basis \!\(\*SubscriptBox[\(S\), \(real\)]\)=" 
   MatrixForm[{{1, 0, 0}, {0, -1, 0}, {0, 0, -1}}], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.832856626318727*^9, 3.8332107454971046`*^9, 
  3.833288703593829*^9, 3.833577910515332*^9, 3.8336323997809067`*^9, 
  3.835727984404571*^9, 3.8359682908963833`*^9, 3.836166282016306*^9, 
  3.8363135406838427`*^9, 3.836335293836904*^9, 3.836432621677894*^9, 
  3.8364419064664373`*^9, 3.8364421819933157`*^9, 3.8364458329007883`*^9, 
  3.8364459801382523`*^9, 3.836506930261306*^9, 
  3.836521547418796*^9},ExpressionUUID->"b197d030-6c7f-4b21-8a1a-\
4c864c0b9cfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"With our basis transformation we find that \
\\!\\(\\*SuperscriptBox[\\(U\\), \
\\(\[Dagger]\\)]\\)\\!\\(\\*SubscriptBox[\\(S\\), \\(complex\\)]\\)U=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", "\[Omega]"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "\[Omega]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "\[Omega]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"6", " ", "\[Omega]"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "With our basis transformation we find that \!\(\*SuperscriptBox[\(U\), \(\
\[Dagger]\)]\)\!\(\*SubscriptBox[\(S\), \(complex\)]\)U=", 
   MatrixForm[{{
     1, Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 
      Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2)}, {
     Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 
      Rational[1, 9] (-3 + 6 $CellContext`\[Omega] + 
       6 $CellContext`\[Omega]^2), 
      Rational[1, 9] (3 + 3 $CellContext`\[Omega] + 
       3 $CellContext`\[Omega]^2)}, {
     Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 
      Rational[1, 9] (3 + 3 $CellContext`\[Omega] + 
       3 $CellContext`\[Omega]^2), 
      Rational[1, 9] (-3 + 6 $CellContext`\[Omega] + 
       6 $CellContext`\[Omega]^2)}}], "=", 
   MatrixForm[{{1, 0, 0}, {0, -1, 0}, {0, 0, -1}}], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.832856626318727*^9, 3.8332107454971046`*^9, 
  3.833288703593829*^9, 3.833577910515332*^9, 3.8336323997809067`*^9, 
  3.835727984404571*^9, 3.8359682908963833`*^9, 3.836166282016306*^9, 
  3.8363135406838427`*^9, 3.836335293836904*^9, 3.836432621677894*^9, 
  3.8364419064664373`*^9, 3.8364421819933157`*^9, 3.8364458329007883`*^9, 
  3.8364459801382523`*^9, 3.836506930261306*^9, 
  3.836521547452424*^9},ExpressionUUID->"b197d030-6c7f-4b21-8a1a-\
4c864c0b9cfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"T in the complex basis is given by \
\\!\\(\\*SubscriptBox[\\(T\\), \\(\\(complex\\)\\(=\\)\\)]\\)\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "\[Omega]", "0"},
       {"0", "0", 
        SuperscriptBox["\[Omega]", "2"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", 
   RowBox[{"\<\", whereas in the real basis \\!\\(\\*SubscriptBox[\\(T\\), \
\\(real\\)]\\)=\"\>", " ", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "1", "0"},
        {"0", "0", "1"},
        {"1", "0", "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "T in the complex basis is given by \!\(\*SubscriptBox[\(T\), \(\(complex\)\
\(=\)\)]\)", 
   MatrixForm[{{1, 0, 0}, {0, $CellContext`\[Omega], 0}, {
     0, 0, $CellContext`\[Omega]^2}}], 
   ", whereas in the real basis \!\(\*SubscriptBox[\(T\), \(real\)]\)=" 
   MatrixForm[{{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.832856626318727*^9, 3.8332107454971046`*^9, 
  3.833288703593829*^9, 3.833577910515332*^9, 3.8336323997809067`*^9, 
  3.835727984404571*^9, 3.8359682908963833`*^9, 3.836166282016306*^9, 
  3.8363135406838427`*^9, 3.836335293836904*^9, 3.836432621677894*^9, 
  3.8364419064664373`*^9, 3.8364421819933157`*^9, 3.8364458329007883`*^9, 
  3.8364459801382523`*^9, 3.836506930261306*^9, 
  3.836521547463923*^9},ExpressionUUID->"b197d030-6c7f-4b21-8a1a-\
4c864c0b9cfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"With our basis transformation we find that \
\\!\\(\\*SuperscriptBox[\\(U\\), \
\\(\[Dagger]\\)]\\)\\!\\(\\*SubscriptBox[\\(T\\), \\(complex\\)]\\)U=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "1", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}]},
       {
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], "1"},
       {"1", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]", "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "1"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "With our basis transformation we find that \!\(\*SuperscriptBox[\(U\), \(\
\[Dagger]\)]\)\!\(\*SubscriptBox[\(T\), \(complex\)]\)U=", 
   MatrixForm[{{
     Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 1, 
      Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2)}, {
     Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 
      Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 
      1}, {1, Rational[1, 3] (
       1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2), 
      Rational[1, 3] (1 + $CellContext`\[Omega] + $CellContext`\[Omega]^2)}}],
    "=", 
   MatrixForm[{{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.832856626318727*^9, 3.8332107454971046`*^9, 
  3.833288703593829*^9, 3.833577910515332*^9, 3.8336323997809067`*^9, 
  3.835727984404571*^9, 3.8359682908963833`*^9, 3.836166282016306*^9, 
  3.8363135406838427`*^9, 3.836335293836904*^9, 3.836432621677894*^9, 
  3.8364419064664373`*^9, 3.8364421819933157`*^9, 3.8364458329007883`*^9, 
  3.8364459801382523`*^9, 3.836506930261306*^9, 
  3.83652154747451*^9},ExpressionUUID->"b197d030-6c7f-4b21-8a1a-4c864c0b9cfd"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Let us now coin ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "4"], TraditionalForm]],ExpressionUUID->
  "622a6ab8-7b6c-4a0a-b13b-9d07abc3eaa2"],
 " transformations of \[CurlyPhi]=(",
 StyleBox["3",
  FontWeight->"Bold"],
 ",",
 StyleBox["1",
  FontWeight->"Bold"],
 ") and \[Chi]=(",
 StyleBox["3",
  FontWeight->"Bold"],
 ",",
 StyleBox["3",
  FontWeight->"Bold"],
 ") in the real basis. Since it is very easy to make mistakes there by \
transforming components multiple times, we transform the components of a \
triplet to their S and T transformed triplets through some auxiliary fields \
\[OpenCurlyDoubleQuote]aux\[CloseCurlyDoubleQuote]. Then, we will replace the \
\[OpenCurlyDoubleQuote]aux\[CloseCurlyDoubleQuote] fields to \
\[OpenCurlyDoubleQuote]vec\[CloseCurlyDoubleQuote] fields through \
\[OpenCurlyDoubleQuote]repaux\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.832263728941085*^9, 3.8322637767395973`*^9}, {
   3.832854685913229*^9, 3.832854699065612*^9}, {3.832855861528977*^9, 
   3.83285589572954*^9}, {3.835968326399877*^9, 3.835968390350697*^9}, {
   3.836496121814609*^9, 3.836496135888213*^9}, {3.836496406073889*^9, 
   3.836496499584036*^9}, 3.836503827870205*^9, 
   3.83650394161484*^9},ExpressionUUID->"dafbe236-7ecf-41d3-8c36-\
129fda976ea0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "traforT", ",", "traforS", ",", "traforT\[CapitalGamma]3", ",", 
    "traforS\[CapitalGamma]3"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traforT", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[CurlyPhi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Transpose", "[", "matrT", "]"}], ".", "aux\[CurlyPhi]"}], 
          ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]a", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrT", ".", "aux\[Chi]a"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]b", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrT", ".", "aux\[Chi]b"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]c", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrT", ".", "aux\[Chi]c"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traforS", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[CurlyPhi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Transpose", "[", "matrS", "]"}], ".", "aux\[CurlyPhi]"}], 
          ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]a", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrS", ".", "aux\[Chi]a"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]b", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrS", ".", "aux\[Chi]b"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]c", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrS", ".", "aux\[Chi]c"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traforT\[CapitalGamma]3", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrT", ".", "aux\[Chi]1"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrT", ".", "aux\[Chi]2"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrT", ".", "aux\[Chi]3"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"traforS\[CapitalGamma]3", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrS", ".", "aux\[Chi]1"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]2", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrS", ".", "aux\[Chi]2"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vec\[Chi]3", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "->", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"matrS", ".", "aux\[Chi]3"}], ")"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.832249890597389*^9, 3.832249896633216*^9}, {
  3.832250069549773*^9, 3.832250276976804*^9}, {3.83225886280087*^9, 
  3.832258875634359*^9}, {3.832259155608342*^9, 3.8322591926144943`*^9}, {
  3.832261691403329*^9, 3.832261712405547*^9}, {3.832261790007284*^9, 
  3.832261848947144*^9}, {3.832854640445313*^9, 3.8328546784017897`*^9}, {
  3.8357473943052797`*^9, 3.835747471909812*^9}, {3.8359683398103123`*^9, 
  3.835968343734769*^9}, {3.836503828863299*^9, 3.836503832280077*^9}, {
  3.8365039436725388`*^9, 
  3.8365039510641603`*^9}},ExpressionUUID->"3635b87e-b0ca-41e3-8dde-\
0f485cfecfad"],

Cell["\<\
This is just a tool that allows us to check the invariance explicitly.\
\>", "Text",
 CellChangeTimes->{{3.835968617949575*^9, 
  3.8359686364047213`*^9}},ExpressionUUID->"2282fe59-88c5-4192-98a3-\
1dd89e6dd782"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "checkInvariance", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkInvariance", "[", "inv_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"inv", "/.", "traforT"}], ")"}], "-", "inv"}], ")"}], "/.",
          "repaux"}], "]"}]}], ",", 
      RowBox[{"c2", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"inv", "/.", "traforS"}], ")"}], "-", "inv"}], ")"}], "/.",
          "repaux"}], "]"}]}], ",", 
      RowBox[{"c3", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"inv", "/.", "traforT\[CapitalGamma]3"}], ")"}], "-", 
           "inv"}], ")"}], "/.", "repaux"}], "]"}]}], ",", 
      RowBox[{"c4", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"inv", "/.", "traforS\[CapitalGamma]3"}], ")"}], "-", 
           "inv"}], ")"}], "/.", "repaux"}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c1", "===", "0"}], "\[And]", 
       RowBox[{"c2", "===", "0"}], "\[And]", 
       RowBox[{"c3", "===", "0"}], "\[And]", 
       RowBox[{"c4", "===", "0"}]}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"inv", ",", "\"\< is invariant.\>\""}], "]"}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"inv", ",", "\"\< is NOT invariant.\>\""}], "]"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.832863544447337*^9, 3.832863672912993*^9}, {
  3.832863705709956*^9, 3.832863708497734*^9}, {3.8357476266821823`*^9, 
  3.835747648751553*^9}, {3.8360718420960484`*^9, 3.836071848004747*^9}, {
  3.8364458982319717`*^9, 
  3.836445904844449*^9}},ExpressionUUID->"80eeef42-13ca-4332-9d81-\
b4fb4fa49b8f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "inv\[Chi]\[Chi]\[Chi]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkInvariance", "[", 
  RowBox[{
   RowBox[{"inv\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", "\[Chi]c1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"checkInvariance", "[", 
  RowBox[{"inv\[Chi]\[Chi]\[Chi]", "[", 
   RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.835728227437716*^9, 3.835728234125781*^9}, {
   3.835968577054821*^9, 3.835968604653576*^9}, {3.836072926540702*^9, 
   3.8360729377269506`*^9}, {3.836445838807028*^9, 3.836445842365527*^9}, 
   3.8364459477128696`*^9, {3.8365038333335876`*^9, 3.8365038339175167`*^9}, {
   3.836503952415286*^9, 
   3.836503954989835*^9}},ExpressionUUID->"477383b1-9de7-4c6d-9f72-\
9afa0caae088"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8357282374782267`*^9, 3.835747652976852*^9, {3.835968577752961*^9, 
   3.83596860722044*^9}, {3.8360718514598923`*^9, 3.8360718592308807`*^9}, {
   3.8360729387860527`*^9, 3.836072945759226*^9}, {3.836313545924677*^9, 
   3.8363135580174*^9}, 3.8363353029259987`*^9, 3.836432621987216*^9, 
   3.836441906751431*^9, 3.836442182308894*^9, {3.836445833185526*^9, 
   3.83644584322851*^9}, 3.8364459066996307`*^9, 3.836445980400589*^9, 
   3.836506930574353*^9, 
   3.836521547578802*^9},ExpressionUUID->"cc6b2e2a-eedb-4bc4-a863-\
940c822cb563"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SqrtBox["3"], " ", "\[CurlyPhi]c1", " ", "\[CurlyPhi]c2", " ", 
     "\[CurlyPhi]c3"}], "+", "\[Chi]c1"}], 
   "\[InvisibleSpace]", "\<\" is NOT invariant.\"\>"}],
  SequenceForm[((
      3^Rational[
        1, 2] $CellContext`\[CurlyPhi]c1) $CellContext`\[CurlyPhi]c2) \
$CellContext`\[CurlyPhi]c3 + $CellContext`\[Chi]c1, " is NOT invariant."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836072945829071*^9, {3.836313545982044*^9, 3.8363135580338917`*^9}, 
   3.836335302941464*^9, 3.8364326220037394`*^9, 3.836441906769133*^9, 
   3.8364421823207684`*^9, {3.8364458332002783`*^9, 3.836445843258911*^9}, 
   3.836445906720323*^9, 3.836445980421515*^9, 3.8365069305922623`*^9, 
   3.8365215475862513`*^9},ExpressionUUID->"4b3408a3-7f0c-4fd0-9ee3-\
c0dbc47ac9b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]c2", " ", "\[Chi]c6", " ", "\[Chi]c7"}], "+", 
    RowBox[{"\[Chi]c3", " ", "\[Chi]c4", " ", "\[Chi]c8"}], "+", 
    RowBox[{"\[Chi]c1", " ", "\[Chi]c5", " ", "\[Chi]c9"}]}], 
   "\[InvisibleSpace]", "\<\" is invariant.\"\>"}],
  SequenceForm[($CellContext`\[Chi]c2 $CellContext`\[Chi]c6) $CellContext`\
\[Chi]c7 + ($CellContext`\[Chi]c3 $CellContext`\[Chi]c4) \
$CellContext`\[Chi]c8 + ($CellContext`\[Chi]c1 $CellContext`\[Chi]c5) \
$CellContext`\[Chi]c9, " is invariant."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.836072945829071*^9, {3.836313545982044*^9, 3.8363135580338917`*^9}, 
   3.836335302941464*^9, 3.8364326220037394`*^9, 3.836441906769133*^9, 
   3.8364421823207684`*^9, {3.8364458332002783`*^9, 3.836445843258911*^9}, 
   3.836445906720323*^9, 3.836445980421515*^9, 3.8365069305922623`*^9, 
   3.836521547591454*^9},ExpressionUUID->"b339b2ba-b82f-46ad-aff5-\
c3617b93a70e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some toy computations for the VEV alignment", "Subsection",
 CellChangeTimes->{{3.833206819631341*^9, 
  3.833206832358951*^9}},ExpressionUUID->"52b601d0-75e0-4550-8095-\
ba755c4fad6e"],

Cell["\<\
One can readily verify that the VEVs have the desired shape in the complex \
basis.\
\>", "Text",
 CellChangeTimes->{{3.83596954598022*^9, 
  3.835969568949018*^9}},ExpressionUUID->"f8edd98a-10cd-43ca-8af9-\
4ff4b0488d49"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The VEV of \[Chi] in the complex basis is given by \
\[LeftAngleBracket]\[Chi]\!\(\*SubscriptBox[\(\[RightAngleBracket]\), \
\(complex\)]\)=\>\"", ",", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"traforc", ".", 
          RowBox[{"DiagonalMatrix", "[", 
           RowBox[{"{", 
            RowBox[{"v1", ",", "v1", ",", "v1"}], "}"}], "]"}], ".", 
          RowBox[{"Transpose", "[", "traforc", "]"}]}], "/.", "sim\[Omega]"}],
         ")"}], "/.", "sim\[Omega]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "\[Omega]", "+", 
        SuperscriptBox["\[Omega]", "2"]}], "->", "0"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The VEV of \[CurlyPhi] in the complex basis is given by \
\[LeftAngleBracket]\[CurlyPhi]\!\(\*SubscriptBox[\(\[RightAngleBracket]\), \
\(complex\)]\)=\>\"", ",", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           SqrtBox["3"]], 
          RowBox[{"traforc", ".", 
           RowBox[{"{", 
            RowBox[{"v2", ",", "v2", ",", "v2"}], "}"}]}]}], "/.", 
         "sim\[Omega]"}], ")"}], "/.", "sim\[Omega]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "\[Omega]", "+", 
        SuperscriptBox["\[Omega]", "2"]}], "->", "0"}], "}"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.83596924437537*^9, 3.835969255679652*^9}, {
  3.8359692919037457`*^9, 3.8359695231164083`*^9}, {3.836503838861314*^9, 
  3.836503839764978*^9}, {3.836503963232895*^9, 
  3.8365039640171967`*^9}},ExpressionUUID->"6843ca27-0656-483c-a309-\
fd51d6861826"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The VEV of \[Chi] in the complex basis is given by \
\[LeftAngleBracket]\[Chi]\\!\\(\\*SubscriptBox[\\(\[RightAngleBracket]\\), \
\\(complex\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"v1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "v1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "v1", ",", "0"}], "}"}]}], "}"}]}],
  SequenceForm[
  "The VEV of \[Chi] in the complex basis is given by \[LeftAngleBracket]\
\[Chi]\!\(\*SubscriptBox[\(\[RightAngleBracket]\), \(complex\)]\)=", \
{{$CellContext`v1, 0, 0}, {0, 0, $CellContext`v1}, {0, $CellContext`v1, 0}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.835969450203175*^9, {3.835969481288869*^9, 3.835969512963035*^9}, 
   3.83631356006528*^9, 3.83643262212969*^9, 3.836441907297274*^9, 
   3.836442182538206*^9, 3.8364458333382797`*^9, 3.836445980557355*^9, 
   3.8365069307234573`*^9, 
   3.836521547638877*^9},ExpressionUUID->"2c22e1fd-a922-4e11-822f-\
cc34555d2b9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The VEV of \[CurlyPhi] in the complex basis is given by \
\[LeftAngleBracket]\[CurlyPhi]\\!\\(\\*SubscriptBox[\\(\[RightAngleBracket]\\)\
, \\(complex\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"v2", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "The VEV of \[CurlyPhi] in the complex basis is given by \
\[LeftAngleBracket]\[CurlyPhi]\!\(\*SubscriptBox[\(\[RightAngleBracket]\), \
\(complex\)]\)=", {$CellContext`v2, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.835969450203175*^9, {3.835969481288869*^9, 3.835969512963035*^9}, 
   3.83631356006528*^9, 3.83643262212969*^9, 3.836441907297274*^9, 
   3.836442182538206*^9, 3.8364458333382797`*^9, 3.836445980557355*^9, 
   3.8365069307234573`*^9, 
   3.83652154764671*^9},ExpressionUUID->"2c22e1fd-a922-4e11-822f-\
cc34555d2b9f"]
}, Open  ]]
}, Open  ]],

Cell["\<\
These are replacement rules that insert the VEVs we use in the paper.\
\>", "Text",
 CellChangeTimes->{{3.835968886507372*^9, 
  3.835968910425744*^9}},ExpressionUUID->"7071fabb-e3ae-4543-b706-\
4287190e8f75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "mat\[Chi]", ",", "myrepv1", ",", "myrepv2", ",", "myrepv1bar", ",", 
    "myrepv2bar", ",", "repVEVs", ",", "v1", ",", "v2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat\[Chi]", "=", 
   RowBox[{"{", 
    RowBox[{"vec\[Chi]a", ",", "vec\[Chi]b", ",", "vec\[Chi]c"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myrepv1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Chi]c1", "->", "v1"}], ",", 
     RowBox[{"\[Chi]c2", "->", "0"}], ",", 
     RowBox[{"\[Chi]c3", "->", "0"}], ",", 
     RowBox[{"\[Chi]c4", "->", "0"}], ",", 
     RowBox[{"\[Chi]c5", "->", "v1"}], ",", 
     RowBox[{"\[Chi]c6", "->", "0"}], ",", 
     RowBox[{"\[Chi]c7", "->", "0"}], ",", 
     RowBox[{"\[Chi]c8", "->", "0"}], ",", 
     RowBox[{"\[Chi]c9", "->", "v1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myrepv2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]c1", "->", "v2"}], ",", 
     RowBox[{"\[CurlyPhi]c2", "->", "v2"}], ",", 
     RowBox[{"\[CurlyPhi]c3", "->", "v2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myrepv1bar", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Chi]barc1", "->", "v1"}], ",", 
     RowBox[{"\[Chi]barc2", "->", "0"}], ",", 
     RowBox[{"\[Chi]barc3", "->", "0"}], ",", 
     RowBox[{"\[Chi]barc4", "->", "0"}], ",", 
     RowBox[{"\[Chi]barc5", "->", "v1"}], ",", 
     RowBox[{"\[Chi]barc6", "->", "0"}], ",", 
     RowBox[{"\[Chi]barc7", "->", "0"}], ",", 
     RowBox[{"\[Chi]barc8", "->", "0"}], ",", 
     RowBox[{"\[Chi]barc9", "->", "v1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myrepv2bar", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyPhi]barc1", "->", "v2"}], ",", 
     RowBox[{"\[CurlyPhi]barc2", "->", "v2"}], ",", 
     RowBox[{"\[CurlyPhi]barc3", "->", "v2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repVEVs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"myrepv1", ",", "myrepv2", ",", "myrepv1bar", ",", "myrepv2bar"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8332068557323313`*^9, 3.833206964111066*^9}, {
   3.8332134436801443`*^9, 3.8332134948936663`*^9}, {3.833217826245633*^9, 
   3.8332178355616417`*^9}, {3.833217882961347*^9, 3.833217915498949*^9}, {
   3.833287713779764*^9, 3.833287738947351*^9}, {3.833287775162775*^9, 
   3.8332877785778713`*^9}, {3.83328979124468*^9, 3.83328985569586*^9}, {
   3.834071450615642*^9, 3.834071458886669*^9}, {3.834076088833591*^9, 
   3.8340761013765297`*^9}, {3.8340761652005177`*^9, 
   3.8340761754087143`*^9}, {3.834076458833954*^9, 3.8340764662574253`*^9}, {
   3.834188255215107*^9, 3.834188302047262*^9}, {3.834238818012876*^9, 
   3.834238840090497*^9}, {3.8359688018706703`*^9, 3.8359688508839407`*^9}, 
   3.83596888115541*^9, {3.836503845322832*^9, 3.8365038491671343`*^9}, {
   3.8365039699062233`*^9, 
   3.8365039781142597`*^9}},ExpressionUUID->"aed6618f-dd50-41c9-af56-\
5b9192f76658"],

Cell["This is to verify that the VEV alignment works.", "Text",
 CellChangeTimes->{{3.835968971505294*^9, 
  3.835969008610437*^9}},ExpressionUUID->"95727f50-2113-4ab8-9362-\
bcd2183db46b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "toyW", ",", "flavons", ",", "\[Lambda]1", ",", "\[Lambda]2", ",", 
    "\[Lambda]3", ",", "\[Mu]1", ",", "\[Mu]2", ",", "matHesse", ",", 
    "repextra"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repextra", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v1", "->", 
      FractionBox["\[Mu]1", "\[Lambda]2"]}], ",", 
     RowBox[{"v2", "->", 
      FractionBox["\[Mu]2", "\[Lambda]3"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flavons", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "\[Chi]", "]"}], ",", 
     RowBox[{"Variables", "[", "\[CurlyPhi]", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toyW", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[Mu]1", "2"], "  ", 
     RowBox[{"inv\[Chi]\[Chi]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["\[Lambda]1", "3"], "  ", 
     RowBox[{"inv\[Chi]\[Chi]\[Chi]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["\[Lambda]2", "3"], "  ", 
     RowBox[{"inv\[Chi]\[Chi]\[Chi]", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[Mu]2", "2"], " ", 
     RowBox[{"inv\[CurlyPhi]\[CurlyPhi]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["\[Lambda]3", "3"], " ", 
     RowBox[{"inv\[CurlyPhi]\[CurlyPhi]\[CurlyPhi]", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<The vacuum expectation value of the superpotentential is \
\[LeftAngleBracket]\[ScriptCapitalW]\[RightAngleBracket]=\>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"toyW", "/.", "repVEVs"}], ")"}], "/.", "repextra"}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The F-terms are given by \>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"toyW", ",", "#"}], "]"}], "&"}], ",", "flavons"}], "]"}],
         "/.", "repVEVs"}], ")"}], "/.", "repextra"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matHesse", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"toyW", ",", 
           RowBox[{"flavons", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"flavons", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", "repVEVs"}], ")"}],
        "/.", "repextra"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "flavons", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "flavons", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<The rank of the Hesse matrix is \>\"", ",", 
    RowBox[{"MatrixRank", "[", "matHesse", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8341787833855247`*^9, 3.8341790922548733`*^9}, {
   3.834179129956216*^9, 3.834179155747388*^9}, {3.834181534981843*^9, 
   3.834181584964497*^9}, {3.834181631268854*^9, 3.834181653571904*^9}, {
   3.834183832912881*^9, 3.834183834967057*^9}, {3.83418386763704*^9, 
   3.8341838719021378`*^9}, 3.834183939228657*^9, {3.834237313886738*^9, 
   3.834237393012426*^9}, {3.83596901422714*^9, 3.835969146456533*^9}, {
   3.836503850649295*^9, 3.836503853017723*^9}, {3.83650397907873*^9, 
   3.836503981609747*^9}},ExpressionUUID->"104d3117-cd10-43a5-a46c-\
f20cb8a9cbea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The vacuum expectation value of the superpotentential is \
\[LeftAngleBracket]\[ScriptCapitalW]\[RightAngleBracket]=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Mu]1", "3"], 
       SuperscriptBox["\[Lambda]2", "2"]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        SuperscriptBox["\[Mu]2", "3"]}], 
       SuperscriptBox["\[Lambda]3", "2"]]}], ")"}]}]}],
  SequenceForm[
  "The vacuum expectation value of the superpotentential is \
\[LeftAngleBracket]\[ScriptCapitalW]\[RightAngleBracket]=", 
   Rational[1, 
     6] ($CellContext`\[Lambda]2^(-2) $CellContext`\[Mu]1^3 + (
      3^Rational[1, 2] $CellContext`\[Lambda]3^(-2)) $CellContext`\[Mu]2^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.835969150678381*^9, 3.8363135639429073`*^9, 
  3.83643262239998*^9, 3.836441907571577*^9, 3.836442182755158*^9, 
  3.836445833743169*^9, 3.8364459807739353`*^9, 3.836506930918353*^9, 
  3.836521547734551*^9},ExpressionUUID->"eb61175d-d46d-4486-bb68-\
36e3378a2011"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The F-terms are given by \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "The F-terms are given by ", {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.835969150678381*^9, 3.8363135639429073`*^9, 
  3.83643262239998*^9, 3.836441907571577*^9, 3.836442182755158*^9, 
  3.836445833743169*^9, 3.8364459807739353`*^9, 3.836506930918353*^9, 
  3.836521547740323*^9},ExpressionUUID->"eb61175d-d46d-4486-bb68-\
36e3378a2011"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The rank of the Hesse matrix is \"\>", "\[InvisibleSpace]", 
   "12"}],
  SequenceForm["The rank of the Hesse matrix is ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.835969150678381*^9, 3.8363135639429073`*^9, 
  3.83643262239998*^9, 3.836441907571577*^9, 3.836442182755158*^9, 
  3.836445833743169*^9, 3.8364459807739353`*^9, 3.836506930918353*^9, 
  3.836521547747818*^9},ExpressionUUID->"eb61175d-d46d-4486-bb68-\
36e3378a2011"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1149.75, 632.25},
WindowMargins->{{0, Automatic}, {0, Automatic}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (June 19, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Wolfram"}, "TutorialPageStyles.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"cfe75064-9b64-4279-8e38-d2b0ffb96829"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 492, 12, 91, "Title",ExpressionUUID->"6a0bc5e8-3884-46b5-94dc-0e66dc7610c2",
 CellID->509267359],
Cell[1075, 36, 711, 22, 32, "Text",ExpressionUUID->"d9847a0d-f6f3-4853-9e62-3c389f007fcc"],
Cell[1789, 60, 582, 11, 52, "Text",ExpressionUUID->"f2019291-8667-4a5e-9ab5-646b9dd0d71e"],
Cell[2374, 73, 598, 14, 32, "Text",ExpressionUUID->"0bbd610d-5845-4e24-bc29-769efb1bb91c"],
Cell[CellGroupData[{
Cell[2997, 91, 181, 2, 51, "Subsection",ExpressionUUID->"0c34bc1f-262b-43e3-bd51-b940317d395a",
 CellID->143330639],
Cell[3181, 95, 540, 12, 27, "Input",ExpressionUUID->"72a203a1-7be3-4556-8230-600d49629652",
 CellID->1901323266],
Cell[3724, 109, 168, 3, 32, "Text",ExpressionUUID->"46badad0-3867-4c34-b411-0e1e3fadc1da"],
Cell[3895, 114, 402, 7, 27, "Input",ExpressionUUID->"3d3ac970-1863-430f-876a-d12d45b9010d",
 CellID->1094073985],
Cell[4300, 123, 509, 9, 52, "Text",ExpressionUUID->"fd3964b4-ebd9-4d4a-8932-545c8b43990e"],
Cell[4812, 134, 285, 7, 27, "Input",ExpressionUUID->"a0f5f6ce-06bb-4b12-aec5-6b69566626d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5134, 146, 323, 5, 45, "Subtitle",ExpressionUUID->"da1b3333-91de-40a5-b09e-6090f6a3c039"],
Cell[5460, 153, 390, 12, 32, "Text",ExpressionUUID->"4ecac9c7-ec30-4995-9ebe-fcddebdff934"],
Cell[5853, 167, 2237, 63, 147, "Input",ExpressionUUID->"fa08d191-6810-41da-a3fe-85ce7ca8eded"],
Cell[8093, 232, 296, 6, 31, "Text",ExpressionUUID->"206f6ebe-6f50-4590-aa2e-60b11a7a0a59"],
Cell[CellGroupData[{
Cell[8414, 242, 462, 11, 48, "Input",ExpressionUUID->"8f47b9a4-2713-410b-8bc4-3747fc41bb80"],
Cell[CellGroupData[{
Cell[8901, 257, 4022, 53, 454, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"],
Cell[12926, 312, 836, 15, 22, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"],
Cell[13765, 329, 901, 17, 61, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"],
Cell[14669, 348, 858, 16, 42, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"],
Cell[15530, 366, 864, 16, 42, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"],
Cell[16397, 384, 1696, 35, 75, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"],
Cell[18096, 421, 20618, 493, 435, "Print",ExpressionUUID->"6160255b-3b21-43a4-889c-da9c1250bcf2"]
}, Open  ]],
Cell[38729, 917, 720, 11, 31, "Output",ExpressionUUID->"fc0e83ab-9374-4171-be49-cc0f94b24800"]
}, Open  ]],
Cell[39464, 931, 5311, 194, 365, "Text",ExpressionUUID->"6036e55f-090d-40bf-813b-0465db7b9e94"],
Cell[CellGroupData[{
Cell[44800, 1129, 178, 3, 51, "Subsection",ExpressionUUID->"c2865db0-0dd0-4ca9-8615-df75f1412fe0"],
Cell[44981, 1134, 244, 6, 32, "Text",ExpressionUUID->"0b351825-1991-495e-a1e1-b78915453f13"],
Cell[45228, 1142, 4571, 125, 363, "Input",ExpressionUUID->"c3b1a4db-0379-4662-bdd2-b5e4c7684dae"],
Cell[49802, 1269, 2735, 72, 54, "Text",ExpressionUUID->"d1b802ca-320f-400c-b470-f994b41eab5b"],
Cell[52540, 1343, 13210, 356, 777, "Input",ExpressionUUID->"c457db73-eb8e-4c06-815b-d348de0b7924"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65787, 1704, 172, 3, 51, "Subsection",ExpressionUUID->"a9cb3cbe-f88e-4bf3-a3ed-e32664eb0d5b"],
Cell[65962, 1709, 591, 10, 52, "Text",ExpressionUUID->"17a9b1a2-0504-4c6c-bd35-a3aa687a948b"],
Cell[66556, 1721, 324, 7, 27, "Input",ExpressionUUID->"99d4f6a6-d721-43d0-b29b-da9839666209"],
Cell[66883, 1730, 204, 3, 32, "Text",ExpressionUUID->"35f7e2cc-cb20-4e75-a268-ed944753b3d8"],
Cell[67090, 1735, 1212, 33, 107, "Input",ExpressionUUID->"e965eba6-d1ac-47f8-a7ea-9928a258dd28"],
Cell[68305, 1770, 403, 8, 32, "Text",ExpressionUUID->"ac5ce4e6-ff1d-41cd-9f5a-9fbbe19e8f43"],
Cell[68711, 1780, 3129, 68, 186, "Input",ExpressionUUID->"4556da6e-4e1b-465b-953e-01904e40260a"],
Cell[71843, 1850, 250, 5, 32, "Text",ExpressionUUID->"5a6c2590-d4a6-49da-9630-1ce302e7b867"],
Cell[72096, 1857, 228, 5, 27, "Input",ExpressionUUID->"067be4ab-fd2f-4fe4-ab4f-07491027776d"],
Cell[CellGroupData[{
Cell[72349, 1866, 677, 14, 68, "Input",ExpressionUUID->"b18e506f-d705-4a02-ba7a-4af3b0d3d9f9"],
Cell[73029, 1882, 318, 5, 31, "Output",ExpressionUUID->"5a9e61fd-0ea1-4ae7-a588-ab82b40a9031"],
Cell[73350, 1889, 1143, 29, 45, "Output",ExpressionUUID->"5a9e61fd-0ea1-4ae7-a588-ab82b40a9031"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74542, 1924, 169, 3, 51, "Subsection",ExpressionUUID->"2843ceb9-11fd-42f2-93e4-b21644be6c05"],
Cell[74714, 1929, 794, 15, 52, "Text",ExpressionUUID->"f53f4ec1-08fb-412e-8770-f841d29dc674"],
Cell[75511, 1946, 3424, 102, 190, "Input",ExpressionUUID->"60bf61e0-d139-4d6c-9496-ea5c6bc50ff4"],
Cell[78938, 2050, 218, 5, 32, "Text",ExpressionUUID->"89221491-5c45-46c9-9ddc-24fb2fc2bb62"],
Cell[CellGroupData[{
Cell[79181, 2059, 3176, 76, 212, "Input",ExpressionUUID->"692674bb-a2df-4be4-bf3a-2c5cf09fb7db"],
Cell[CellGroupData[{
Cell[82382, 2139, 2977, 80, 75, "Print",ExpressionUUID->"b197d030-6c7f-4b21-8a1a-4c864c0b9cfd"],
Cell[85362, 2221, 4768, 120, 75, "Print",ExpressionUUID->"b197d030-6c7f-4b21-8a1a-4c864c0b9cfd"],
Cell[90133, 2343, 2516, 59, 53, "Print",ExpressionUUID->"b197d030-6c7f-4b21-8a1a-4c864c0b9cfd"],
Cell[92652, 2404, 3866, 93, 75, "Print",ExpressionUUID->"b197d030-6c7f-4b21-8a1a-4c864c0b9cfd"]
}, Open  ]]
}, Open  ]],
Cell[96545, 2501, 1310, 32, 52, "Text",ExpressionUUID->"dafbe236-7ecf-41d3-8c36-129fda976ea0"],
Cell[97858, 2535, 6846, 197, 186, "Input",ExpressionUUID->"3635b87e-b0ca-41e3-8dde-0f485cfecfad"],
Cell[104707, 2734, 222, 5, 32, "Text",ExpressionUUID->"2282fe59-88c5-4192-98a3-1dd89e6dd782"],
Cell[104932, 2741, 2162, 60, 107, "Input",ExpressionUUID->"80eeef42-13ca-4332-9d81-b4fb4fa49b8f"],
Cell[CellGroupData[{
Cell[107119, 2805, 839, 16, 88, "Input",ExpressionUUID->"477383b1-9de7-4c6d-9f72-9afa0caae088"],
Cell[107961, 2823, 594, 10, 31, "Output",ExpressionUUID->"cc6b2e2a-eedb-4bc4-a863-940c822cb563"],
Cell[CellGroupData[{
Cell[108580, 2837, 849, 19, 22, "Print",ExpressionUUID->"4b3408a3-7f0c-4fd0-9ee3-c0dbc47ac9b1"],
Cell[109432, 2858, 978, 19, 22, "Print",ExpressionUUID->"b339b2ba-b82f-46ad-aff5-c3617b93a70e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110471, 2884, 191, 3, 51, "Subsection",ExpressionUUID->"52b601d0-75e0-4550-8095-ba755c4fad6e"],
Cell[110665, 2889, 232, 6, 32, "Text",ExpressionUUID->"f8edd98a-10cd-43ca-8af9-4ff4b0488d49"],
Cell[CellGroupData[{
Cell[110922, 2899, 1840, 50, 95, "Input",ExpressionUUID->"6843ca27-0656-483c-a309-fd51d6861826"],
Cell[CellGroupData[{
Cell[112787, 2953, 1094, 24, 23, "Print",ExpressionUUID->"2c22e1fd-a922-4e11-822f-cc34555d2b9f"],
Cell[113884, 2979, 870, 18, 23, "Print",ExpressionUUID->"2c22e1fd-a922-4e11-822f-cc34555d2b9f"]
}, Open  ]]
}, Open  ]],
Cell[114781, 3001, 219, 5, 32, "Text",ExpressionUUID->"7071fabb-e3ae-4543-b706-4287190e8f75"],
Cell[115003, 3008, 3046, 74, 147, "Input",ExpressionUUID->"aed6618f-dd50-41c9-af56-5b9192f76658"],
Cell[118052, 3084, 189, 3, 32, "Text",ExpressionUUID->"95727f50-2113-4ab8-9362-bcd2183db46b"],
Cell[CellGroupData[{
Cell[118266, 3091, 3879, 104, 196, "Input",ExpressionUUID->"104d3117-cd10-43a5-a46c-f20cb8a9cbea"],
Cell[CellGroupData[{
Cell[122170, 3199, 1156, 28, 43, "Print",ExpressionUUID->"eb61175d-d46d-4486-bb68-36e3378a2011"],
Cell[123329, 3229, 671, 14, 22, "Print",ExpressionUUID->"eb61175d-d46d-4486-bb68-36e3378a2011"],
Cell[124003, 3245, 493, 10, 22, "Print",ExpressionUUID->"eb61175d-d46d-4486-bb68-36e3378a2011"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CKRRRS_A4xGamma3SavedResults.m <==
inv\[Chi]\[Chi] = {(\[Chi]c1^2 + \[Chi]c2^2 + \[Chi]c3^2 + \[Chi]c4^2 + 
       \[Chi]c5^2 + \[Chi]c6^2 + \[Chi]c7^2 + \[Chi]c8^2 + \[Chi]c9^2)/3}
inv\[CurlyPhi]\[CurlyPhi] = {(\[CurlyPhi]c1^2 + \[CurlyPhi]c2^2 + 
       \[CurlyPhi]c3^2)/Sqrt[3]}
inv\[Chi]\[Chi]\[Chi] = {\[Chi]c3*\[Chi]c5*\[Chi]c7 + 
      \[Chi]c1*\[Chi]c6*\[Chi]c8 + \[Chi]c2*\[Chi]c4*\[Chi]c9, 
     \[Chi]c2*\[Chi]c6*\[Chi]c7 + \[Chi]c3*\[Chi]c4*\[Chi]c8 + 
      \[Chi]c1*\[Chi]c5*\[Chi]c9}
inv\[Chi]\[Chi]\[CurlyPhi] = 
    {(\[CurlyPhi]c2*(\[Chi]c1*\[Chi]c4 + \[Chi]c2*\[Chi]c5 + 
         \[Chi]c3*\[Chi]c6) + \[CurlyPhi]c3*(\[Chi]c1*\[Chi]c7 + 
         \[Chi]c2*\[Chi]c8 + \[Chi]c3*\[Chi]c9) + \[CurlyPhi]c1*
        (\[Chi]c4*\[Chi]c7 + \[Chi]c5*\[Chi]c8 + \[Chi]c6*\[Chi]c9))/3}
inv\[Chi]\[CurlyPhi]\[CurlyPhi] = {}
inv\[CurlyPhi]\[CurlyPhi]\[CurlyPhi] = {Sqrt[3]*\[CurlyPhi]c1*\[CurlyPhi]c2*
      \[CurlyPhi]c3}

